Real-Time Stereo Vision on FPGAs with SceneScan

We present a flexible FPGA stereo vision implementation that is capable of processing up to 100 frames per second or image resolutions up to 3.4 megapixels, while consuming only 8 W of power. The implementation uses a variation of the Semi-Global Matching (SGM) algorithm, which provides superior results compared to many simpler approaches. The stereo matching results are improved significantly through a post-processing chain that operates on the computed cost cube and the disparity map. With this implementation we have created two stand-alone hardware systems for stereo vision, called SceneScan and SceneScan Pro. Both systems have been developed to market maturity and are available from Nerian Vision GmbH.

==> run_latex.sh <==
#!/bin/bash

mkdir -p out

bibtex fbv
#bibtex out/bu1.aux
#pdflatex -output-directory out  fbv.tex
pdflatex fbv.tex
#~/stereo/docs/smart_detex.sh fbv.tex > fbv.txt

#mv -f out/*.pdf .

gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -sOutputFile=fbv-compressed.pdf fbv.pdf

